Metric for attractor overlap

We present the first general metric for attractor overlap (MAO) facilitating an unsupervised comparison of flow data sets. The starting point is two or more attractors, i.e., ensembles of states representing different operating conditions. The proposed metric generalizes the standard Hilbert-space distance between two snapshots to snapshot ensembles of two attractors. A reduced-order analysis for big data and many attractors is enabled by coarse-graining the snapshots into representative clusters with corresponding centroids and population probabilities. For a large number of attractors, MAO is augmented by proximity maps for the snapshots, the centroids, and the attractors, giving scientifically interpretable visual access to the closeness of the states. The coherent structures belonging to the overlap and disjoint states between these attractors are distilled by few representative centroids. We employ MAO for two quite different actuated flow configurations: (1) a two-dimensional wake of the fluidic pinball with vortices in a narrow frequency range and (2) three-dimensional wall turbulence with broadband frequency spectrum manipulated by spanwise traveling transversal surface waves. MAO compares and classifies these actuated flows in agreement with physical intuition. For instance, the first feature coordinate of the attractor proximity map correlates with drag for the fluidic pinball and for the turbulent boundary layer. MAO has a large spectrum of potential applications ranging from a quantitative comparison between numerical simulations and experimental particle-image velocimetry data to the analysis of simulations representing a myriad of different operating conditions.

==> 0.sh <==
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3
pdflatex Main; sleep 3



==> Clean.sh <==

#---
rm *.aux 
rm */*.aux 
rm */*/*.aux 
rm */*/*/*.aux 
rm */*/*/*/*.aux 
#---
rm *.bak
rm */*.bak 
rm */*/*.bak 
rm */*/*/*.bak 
rm */*/*/*/*.bak 
#---v
rm *.blg 
rm */*.blg 
rm */*/*.blg 
rm */*/*/*.blg 
rm */*/*/*/*.blg 
#---
rm *.dvi 
rm */*.dvi 
rm */*/*.dvi 
rm */*/*/*.dvi 
rm */*/*/*/*.dvi 
#---
rm *.flc 
rm */*.flc 
rm */*/*.flc 
rm */*/*/*.flc 
rm */*/*/*/*.flc 
#---
rm *.lis 
rm */*.lis 
rm */*/*.lis 
rm */*/*/*.lis 
rm */*/*/*/*.lis 
#---
rm *.log 
rm */*.log 
rm */*/*.log 
rm */*/*/*.log 
rm */*/*/*/*.log 
#---
rm *.lof 
rm */*.lof 
rm */*/*.lof 
rm */*/*/*.lof 
rm */*/*/*/*.lof 
#---
rm *.lot 
rm */*.lot 
rm */*/*.lot 
rm */*/*/*.lot 
rm */*/*/*/*.lot 

#---
rm tmp*
rm */tmp*
rm */*/tmp*
rm */*/*/tmp*
rm */*/*/*/tmp*
#---
rm *.synctex.gz 
rm */*.synctex.gz 
rm */*/*.synctex.gz 
rm */*/*/*.synctex.gz 
rm */*/*/*/*.synctex.gz 
#---
rm nohup*
rm */nohup*
rm */*/nohup*
rm */*/*/nohup*
rm */*/*/*/nohup*
#---
rm  ._*
rm  */._*
rm  */*/._*
rm  */*/*/._*
rm  */*/*/*/._*
#---
rm *~ 
rm */*~ 
rm */*/*~ 
rm */*/*/*~ 
rm */*/*/*/*~ 
#---
rm *%
rm */*% 
rm */*/*% 
rm */*/*/*% 
rm */*/*/*/*% 
#---
rm *#
rm */*# 
rm */*/*# 
rm */*/*/*# 
rm */*/*/*/*# 


==> Main.sh <==
pdflatex Main
bibtex   Main
pdflatex Main
pdflatex Main
evince   Main.pdf



==> tar.sh <==
tar cvfz tmp.tar.gz *tex *sty *bib *cls

